An open dataset for research on audio field recording archives: freefield1010

We introduce a free and open dataset of 7690 audio clips sampled from the field-recording tag in the Freesound audio archive. The dataset is designed for use in research related to data mining in audio archives of field recordings / soundscapes. Audio is standardised, and audio and metadata are Creative Commons licensed. We describe the data preparation process, characterise the dataset descriptively, and illustrate its use through an auto-tagging experiment.

==> tagstats.py <==
import glob, json
import numpy as np

ffpath = '/home/dan/freefield1010_v02'
counts = []
for onepath in glob.iglob("%s/*/*.json" % ffpath):
	jsonfile = open(onepath, 'r')
	jsondata = json.load(jsonfile)
	jsonfile.close()
	counts.append(len(jsondata.get(u'tags')))

print "min"
print np.min(counts)
print "max"
print np.max(counts)
print "mean"
print np.mean(counts)
print "median"
print np.median(counts)


